Charged black-hole binary radiation at second post-Newtonian order

In this work, we build on Ref.~[Phys.~Rev.~D 112, 124060 (2025)], where we derived the dynamics of an electrically charged binary system at second post-Newtonian (2PN) order, by extending the analysis, at the same PN accuracy, to the associated emission of electromagnetic and gravitational radiation. We focus on non-spinning binaries that evolve quasi-adiabatically along a sequence of circular orbits, and compute the 2PN expression for the corresponding total energy flux at infinity. With respect to the well-known case of a neutral binary, the presence of charge induces both a new leading-order electromagnetic contribution of dipolar nature and additional charge-dependent corrections in the gravitational sector. To account for this richer phenomenology, we extend both the PN-matched multipolar post-Minkowskian and the effective field theory approaches to the radiation sector of charged binaries, with exact agreement for the contributions computed independently in both formalisms. We derive the radiative symmetric-trace-free multipole moments of the vector and gravitational fields at 2PN order. In doing so, we also compute 2PN-accurate charge-dependent corrections to the spherical multipoles of the waveform emitted by the binary, including a new memory contribution sourced by the stress-energy tensor of the electromagnetic radiation. These results lay the foundation for developing accurate waveform models capable of assessing the observational signatures of electric charge in gravitational-wave signals.

==> anc/Electronic-form_results.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Charged Black-Hole Binary Radiation at Second Post-Newtonian Order*)


(* ::Text:: *)
(*Andrea Placidi, Elisa Grilli, Matteo Pegorin, Marta Orselli*)


(* ::Section:: *)
(*File description*)


(* ::Text:: *)
(*This file collects the full expressions for the longest results of the paper. *)
(*In particular we  provide the circular orbit expressions for:*)


(* ::Item:: *)
(*the electric and magnetic source moments  Q_L and M_L;*)


(* ::Item:: *)
(*the mass and current source moments I_L and J_L;*)


(* ::Item:: *)
(*the spherical modes of the gravitational waveform at infinity;*)


(* ::Item:: *)
(*the vector and tensor components of the energy flux.*)


(* ::Text:: *)
(*The latter are written down according to the PN contribution separation introduced in the paper. *)


(* ::Text:: *)
(**)


(* ::Text:: *)
(*All results are given in terms of the following parameters:*)


(* ::Item:: *)
(*m1 and m2, the masses of the two bodies;*)


(* ::Item:: *)
(*\[Eta]1 and \[Eta]2, their adimensional charges, as defined in the paper;*)


(* ::Item:: *)
(*x is the gauge invariant PN parameter defined in Eq.(33);*)


(* ::Item:: *)
(*cInv= 1/c,  a counter for the PN order of each contribution.*)


(* ::Text:: *)
(**)


(* ::Text:: *)
(*Regarding the variables used,  multipole moments contain:*)


(* ::Item:: *)
(*xSTF2[i,j] that correspond to STF(Subscript[x, ij]);*)


(* ::Item:: *)
(*vSTF2[i,j] that correspond to STF(Subscript[v, ij]);*)


(* ::Item:: *)
(*xSTF3[i,j,k] that correspond to STF(Subscript[x, ijk]);*)


(* ::Item:: *)
(*xvvSTF3[i,j,k] that correspond to STF(Subscript[x, i] Subscript[v, jk]);*)


(* ::Item:: *)
(*xSTF4[i,j,k,l] that correspond to STF(Subscript[x, ijkl]);*)


(* ::Item:: *)
(*vvxxSTF4[i,j,k,l] that correspond to STF(Subscript[x, ij] Subscript[v, jk]);*)


(* ::Item:: *)
(*r[i] that correspond to Subscript[r, i];*)


(* ::Item:: *)
(*v[i] that correspond to Subscript[v, i];*)


(* ::Item:: *)
(*epsilon\[Delta][k,-l,-m] that correspond to the Levi-Civita tensor.*)


(* ::Section::Closed:: *)
(* Electric and magnetic source moments, Q_L and J_L*)


(* ::Text:: *)
(*Eqs . (44)*)


(* ::Item:: *)
(*Qi electric-dipole *)


(* ::Item:: *)
(*Qij electric-quadrupole *)


(* ::Item:: *)
(*Qijk electric-octupole *)


(* ::Item:: *)
(*Mi magnetic-dipole *)


(* ::Item:: *)
(*Mij magnetic-quadrupole *)


Qi=M (\[Eta]1-\[Eta]2) \[Nu] r[i]-cInv^2 (M^2 \[Nu] (-\[Eta]2 (11+Sqrt[1-4 \[Nu]]-2 \[Nu])+\[Eta]1 (11-Sqrt[1-4 \[Nu]]+\[Eta]2^2 (1+Sqrt[1-4 \[Nu]]-2 \[Nu])-2 \[Nu])+\[Eta]1^2 \[Eta]2 (-1+Sqrt[1-4 \[Nu]]+2 \[Nu])) r[i])/(10 r)+cInv^4/(560  r^2) M^3 \[Nu] (\[Eta]2 (207+319 Sqrt[1-4 \[Nu]]+4100 \[Nu]+62 Sqrt[1-4 \[Nu]] \[Nu]-118 \[Nu]^2+28 \[Eta]2^2 (-5+5 Sqrt[1-4 \[Nu]]+3 \[Nu]+3 Sqrt[1-4 \[Nu]] \[Nu]))+\[Eta]1 (-207+319 Sqrt[1-4 \[Nu]]-4100 \[Nu]+62 Sqrt[1-4 \[Nu]] \[Nu]+118 \[Nu]^2-4 \[Eta]2^2 (-54+142 Sqrt[1-4 \[Nu]]+1511 \[Nu]+52 Sqrt[1-4 \[Nu]] \[Nu]-59 \[Nu]^2))+\[Eta]1^2 \[Eta]2 (\[Eta]2^2 (-171+109 Sqrt[1-4 \[Nu]]+684 \[Nu]+62 Sqrt[1-4 \[Nu]] \[Nu]-118 \[Nu]^2)-4 (54+142 Sqrt[1-4 \[Nu]]-1511 \[Nu]+52 Sqrt[1-4 \[Nu]] \[Nu]+59 \[Nu]^2))+\[Eta]1^3 (28 (5+5 Sqrt[1-4 \[Nu]]-3 \[Nu]+3 Sqrt[1-4 \[Nu]] \[Nu])+\[Eta]2^2 (171+109 Sqrt[1-4 \[Nu]]-684 \[Nu]+62 Sqrt[1-4 \[Nu]] \[Nu]+118 \[Nu]^2))) r[i];


Qij= -(1/2) M (\[Eta]1 (-1+Sqrt[1-4 \[Nu]])-\[Eta]2 (1+Sqrt[1-4 \[Nu]])) \[Nu] xSTF2[i,j]+1/(42 r) cInv^2 M \[Nu] (5 r^3 (\[Eta]1+\[Eta]2-\[Eta]1 Sqrt[1-4 \[Nu]]+\[Eta]2 Sqrt[1-4 \[Nu]]+\[Eta]1 (-3+Sqrt[1-4 \[Nu]]) \[Nu]-\[Eta]2 (3+Sqrt[1-4 \[Nu]]) \[Nu]) vSTF2[i,j]+M (5 \[Eta]1^2 \[Eta]2 (1-Sqrt[1-4 \[Nu]]+(-3+Sqrt[1-4 \[Nu]]) \[Nu])+\[Eta]2 (-5-47 Sqrt[1-4 \[Nu]]+5 (3+Sqrt[1-4 \[Nu]]) \[Nu])+\[Eta]1 (-5+47 Sqrt[1-4 \[Nu]]-5 (-3+Sqrt[1-4 \[Nu]]) \[Nu]-5 \[Eta]2^2 (-1-Sqrt[1-4 \[Nu]]+(3+Sqrt[1-4 \[Nu]]) \[Nu]))) xSTF2[i,j]);


Qijk=-(1/2) M \[Nu] (\[Eta]2 (1+Sqrt[1-4 \[Nu]]-2 \[Nu])+\[Eta]1 (-1+Sqrt[1-4 \[Nu]]+2 \[Nu])) xSTF3[i,j,k];


Mi=1/2 M (\[Eta]1 (-1+Sqrt[1-4 \[Nu]])-\[Eta]2 (1+Sqrt[1-4 \[Nu]])) \[Nu] epsilon\[Delta][i,-j,-k] v[j] r[k]+cInv^2 (M^2 \[Nu] (13 \[Eta]1 (-1+Sqrt[1-4 \[Nu]])-13 \[Eta]2 (1+Sqrt[1-4 \[Nu]])+2 \[Eta]1 \[Nu]+2 \[Eta]2 \[Nu]) epsilon\[Delta][i,-j,-k] v[j] r[k])/(6  r);


Mij=1/4 M \[Nu] (\[Eta]2 (1+Sqrt[1-4 \[Nu]]-2 \[Nu])+\[Eta]1 (-1+Sqrt[1-4 \[Nu]]+2 \[Nu])) v[p] (epsilon\[Delta][j,-p,-s] x[i]+epsilon\[Delta][i,-p,-s] r[j]) r[s];


(* ::Section::Closed:: *)
(*Mass and current source moments, I_L and J_L*)


(* ::Text:: *)
(*Eqs . (56)*)


(* ::Item:: *)
(*Iij mass-quadrupole *)


(* ::Item:: *)
(*Jij current-quadrupole *)


(* ::Item:: *)
(*Iijk mass-octupole *)


(* ::Item:: *)
(*Jijk current-quadrupole *)


(* ::Item:: *)
(*Iijkl mass-hexadecapole *)


Iij=M \[Nu] xSTF2[i,j]+(clnv^2 M \[Nu] (22 r^3 (1-3 \[Nu]) vSTF2[i,j]+M (-1+\[Eta]1 \[Eta]2) (1+39 \[Nu]) xSTF2[i,j]))/(42 r)+1/(1512 r^2) clnv^4 M^2 \[Nu] (4 r^3 (1607-1681 \[Nu]+229 \[Nu]^2+\[Eta]1 \[Eta]2 (79+415 \[Nu]-397 \[Nu]^2)) vSTF2[i,j]+M (-461-18395 \[Nu]-241 \[Nu]^2-54 \[Eta]2^2 (9-9 Sqrt[1-4 \[Nu]]+127 \[Nu]+97 Sqrt[1-4 \[Nu]] \[Nu])+2 \[Eta]1 \[Eta]2 (2912+938 \[Nu]-179 \[Nu]^2)+\[Eta]1^2 (54 (-9-9 Sqrt[1-4 \[Nu]]-127 \[Nu]+97 Sqrt[1-4 \[Nu]] \[Nu])+\[Eta]2^2 (901-3029 \[Nu]+599 \[Nu]^2))) xSTF2[i,j]);


Jij= 1/2 M Sqrt[1-4 \[Nu]] \[Nu] v[k] (epsilon\[Delta][j,-k,-l] r[i]+epsilon\[Delta][i,-k,-l] r[j]) r[l]+1/(56 r) clnv^2 M^2 Sqrt[1-4 \[Nu]] \[Nu] (67-8 \[Nu]+4 \[Eta]1 \[Eta]2 (-1+2 \[Nu])) v[k] (epsilon\[Delta][j,-k,-l] r[i]+epsilon\[Delta][i,-k,-l] r[j]) r[l];


Iijk=-M Sqrt[1-4 \[Nu]] \[Nu] xSTF3[i,j,k]+(clnv^2 M Sqrt[1-4 \[Nu]] \[Nu] (M (\[Nu]+\[Eta]1 (\[Eta]2-2 \[Eta]2 \[Nu])) xSTF3[i,j,k]+r^3 (-1+2 \[Nu]) xvvSTF3[i,j,k]))/r;


Jijk=1/15 M \[Nu] (-1+3 \[Nu]) v[l] r[m] (epsilon\[Delta][k,-l,-m] (5 r[i] r[j]-r^2 \[Delta][i,j])+epsilon\[Delta][j,-l,-m] (5 r[i] r[k]-r^2 \[Delta][i,k])+epsilon\[Delta][i,-l,-m] (5 r[j] r[k]-r^2 \[Delta][j,k]))+1/(270 r) clnv^2 M \[Nu] v[l] r[m] (epsilon\[Delta][k,-l,-m] (-14 r^3 (1-5 \[Nu]+5 \[Nu]^2) v[i] v[j]+M (-181+545 \[Nu]-65 \[Nu]^2+\[Eta]1 \[Eta]2 (1-5 \[Nu]+65 \[Nu]^2)) r[i] r[j]-3 M r^2 (-13+41 \[Nu]-9 \[Nu]^2+\[Eta]1 \[Eta]2 (1-5 \[Nu]+9 \[Nu]^2)) \[Delta][i,j])+epsilon\[Delta][j,-l,-m] (-14 r^3 (1-5 \[Nu]+5 \[Nu]^2) v[i] v[k]+M (-181+545 \[Nu]-65 \[Nu]^2+\[Eta]1 \[Eta]2 (1-5 \[Nu]+65 \[Nu]^2)) r[i] r[k]-3 M r^2 (-13+41 \[Nu]-9 \[Nu]^2+\[Eta]1 \[Eta]2 (1-5 \[Nu]+9 \[Nu]^2)) \[Delta][i,k])+epsilon\[Delta][i,-l,-m] (-14 r^3 (1-5 \[Nu]+5 \[Nu]^2) v[j] v[k]+M (-181+545 \[Nu]-65 \[Nu]^2+\[Eta]1 \[Eta]2 (1-5 \[Nu]+65 \[Nu]^2)) r[j] r[k]-3 M r^2 (-13+41 \[Nu]-9 \[Nu]^2+\[Eta]1 \[Eta]2 (1-5 \[Nu]+9 \[Nu]^2)) \[Delta][j,k]));


Iijkl=-M \[Nu] (-1+3 \[Nu]) xSTF4[i,j,k,l]+1/(110 r) clnv^2 M \[Nu] (156 r^3 (1-5 \[Nu]+5 \[Nu]^2) vvxxSTF4[i,j,k,l]-M (-1+\[Eta]1 \[Eta]2) (3-125 \[Nu]+345 \[Nu]^2) xSTF4[i,j,k,l]);


(* ::Section::Closed:: *)
(*Gravitational Modes hlm*)


(* ::Subsection::Closed:: *)
(*l=2*)


(* ::Text:: *)
(*Eq.(68)- Eqs.(69)*)


h22inst=E^(-2 I \[Phi]) M (8 Sqrt[\[Pi]/5] x (1-\[Eta]1 \[Eta]2)^(2/3) \[Nu]+(4 clnv^2 Sqrt[\[Pi]/5] x^2 (1-\[Eta]1 \[Eta]2)^(4/3) \[Nu] (-107-\[Eta]1^2 (14 (1+Sqrt[1-4 \[Nu]])+\[Eta]2^2 (37-55 \[Nu]))+14 \[Eta]2^2 (-1+Sqrt[1-4 \[Nu]])+55 \[Nu]-2 \[Eta]1 \[Eta]2 (-86+55 \[Nu])))/(21 (-1+\[Eta]1 \[Eta]2)^2)+1/(189 (-1+\[Eta]1 \[Eta]2)^4) clnv^4 Sqrt[\[Pi]/5] x^3 (1-\[Eta]1 \[Eta]2)^2 \[Nu] (-2173-7483 \[Nu]+2047 \[Nu]^2+252 \[Eta]2^4 (-1+Sqrt[1-4 \[Nu]]+2 \[Nu])-12 \[Eta]2^2 (46 (-1+Sqrt[1-4 \[Nu]])+9 (69+29 Sqrt[1-4 \[Nu]]) \[Nu])+2 \[Eta]1 \[Eta]2 (5549+1796 \[Nu]-4178 \[Nu]^2+6 \[Eta]2^2 (29 (-1+Sqrt[1-4 \[Nu]])+18 (76+29 Sqrt[1-4 \[Nu]]) \[Nu]))-6 \[Eta]1^2 (-2 (46 (1+Sqrt[1-4 \[Nu]])+9 (-69+29 Sqrt[1-4 \[Nu]]) \[Nu])+2 \[Eta]2^4 (25 (-1+Sqrt[1-4 \[Nu]])+9 (83+29 Sqrt[1-4 \[Nu]]) \[Nu])+\[Eta]2^2 (2489-1451 \[Nu]-2131 \[Nu]^2))+\[Eta]1^4 (-252 (1+Sqrt[1-4 \[Nu]]-2 \[Nu])+12 \[Eta]2^2 (25 (1+Sqrt[1-4 \[Nu]])+9 (-83+29 Sqrt[1-4 \[Nu]]) \[Nu])+\[Eta]2^4 (1751-2527 \[Nu]+2215 \[Nu]^2))-2 \[Eta]1^3 \[Eta]2 (174 (1+Sqrt[1-4 \[Nu]])+108 (-76+29 Sqrt[1-4 \[Nu]]) \[Nu]+\[Eta]2^2 (-1877+1648 \[Nu]+4346 \[Nu]^2))));
h22tail=E^(-2 I \[Phi]) M x^(5/2) ((16 \[Pi]^(3/2) (1-\[Eta]1 \[Eta]2)^(2/3) \[Nu])/Sqrt[5]+48 I Sqrt[\[Pi]/5] (1-\[Eta]1 \[Eta]2)^(2/3) \[Nu] Log[x/x0]);
h22mem=1/3 I E^(-2 I \[Phi]) M Sqrt[\[Pi]/5] x^(5/2) (\[Eta]1-\[Eta]2)^2 (1-\[Eta]1 \[Eta]2)^(2/3) \[Nu]^2;

h22=h22inst+clnv^3 (h22tail+h22mem);


(* ::Text:: *)
(*Eq.(B1)-Eqs.(B2)*)


h21inst=1/28 (1-\[Eta]1 \[Eta]2) (28 Sqrt[1-4 \[Nu]]-1/(1-\[Eta]1 \[Eta]2)^(4/3) clnv^2 x (14 (\[Eta]1^2-\[Eta]2^2)+(17-55 \[Eta]1 \[Eta]2+14 \[Eta]2^2+2 \[Eta]1^2 (7+5 \[Eta]2^2)) Sqrt[1-4 \[Nu]]-4 (14 (\[Eta]1^2-\[Eta]2^2)+5 (-1+\[Eta]1 \[Eta]2)^2 Sqrt[1-4 \[Nu]]) \[Nu]));
h21tail=E^(-I \[Phi]) M x^3 (4/3 Sqrt[\[Pi]/5] (-1+\[Eta]1 \[Eta]2) Sqrt[1-4 \[Nu]] \[Nu] (-1-2 I \[Pi]-4 Log[2])+8 Sqrt[\[Pi]/5] (-1+\[Eta]1 \[Eta]2) Sqrt[1-4 \[Nu]] \[Nu] Log[x/x0]);
h21mem=-(1/18) E^(-I \[Phi]) M Sqrt[\[Pi]/5] x^3 (-1+\[Eta]1 \[Eta]2) \[Nu] (-2 \[Eta]1 \[Eta]2 Sqrt[1-4 \[Nu]] (-4+\[Nu])+\[Eta]1^2 (-1+Sqrt[1-4 \[Nu]]) \[Nu]+\[Eta]2^2 (1+Sqrt[1-4 \[Nu]]) \[Nu]);

h21=h21inst+clnv^3 (h21tail+h21mem);


(* ::Subsection::Closed:: *)
(*l=3*)


(* ::Text:: *)
(*Eq . (B3) - Eqs . (B4)*)
(**)
(*h33inst contains instantaneous contributions of the mode (3,3) up to the NNLO *)


h33inst= 3 I E^(-3 I \[Phi]) M Sqrt[(3 \[Pi])/14] x^(3/2) (1-\[Eta]1 \[Eta]2) \[Nu] (2 Sqrt[1-4 \[Nu]]+1/(1-\[Eta]1 \[Eta]2)^(4/3) x clnv^2 (\[Eta]1 \[Eta]2 (11-6 \[Nu]) Sqrt[1-4 \[Nu]]+4 Sqrt[1-4 \[Nu]] (-2+\[Nu])-\[Eta]2^2 (-1+Sqrt[1-4 \[Nu]]+4 \[Nu])+\[Eta]1^2 (-1-Sqrt[1-4 \[Nu]]+4 \[Nu]+\[Eta]2^2 Sqrt[1-4 \[Nu]] (-1+2 \[Nu]))));
h33tailLO=E^(-3 I \[Phi]) M x^3 (9/5 Sqrt[(6 \[Pi])/7] (-1+\[Eta]1 \[Eta]2) Sqrt[1-4 \[Nu]] \[Nu] (7+5 I \[Pi]-10 Log[3/2])-27 Sqrt[(6 \[Pi])/7] (-1+\[Eta]1 \[Eta]2) Sqrt[1-4 \[Nu]] \[Nu] Log[x/x0]);
h33memLO=-(1/15) E^(-3 I \[Phi]) M Sqrt[\[Pi]/42] x^3 (-1+\[Eta]1 \[Eta]2) \[Nu] (\[Eta]1 \[Eta]2 (189-292 \[Nu]) Sqrt[1-4 \[Nu]]+146 \[Eta]1^2 (-1+Sqrt[1-4 \[Nu]]) \[Nu]+146 \[Eta]2^2 (1+Sqrt[1-4 \[Nu]]) \[Nu]);

h33=h33inst+clnv^3 (h33tailLO+h33memLO);


(* ::Text:: *)
(*Eq . (B5) - Eqs . (B6)*)
(**)
(*h31inst contains instantaneous contributions of the mode (3,3) up to the NNLO *)


h31inst=1/9 I E^(-I \[Phi]) M Sqrt[\[Pi]/70] x^(3/2) (1-\[Eta]1 \[Eta]2) \[Nu]  (6 Sqrt[1-4 \[Nu]]-1/(1-\[Eta]1 \[Eta]2)^(4/3) x clnv^2 (4 Sqrt[1-4 \[Nu]] (4+\[Nu])+3 \[Eta]2^2 (-1+Sqrt[1-4 \[Nu]]+4 \[Nu])-\[Eta]1 \[Eta]2 Sqrt[1-4 \[Nu]] (17+14 \[Nu])+\[Eta]1^2 (3 (1+Sqrt[1-4 \[Nu]]-4 \[Nu])+5 \[Eta]2^2 Sqrt[1-4 \[Nu]] (-1+2 \[Nu]))));
h31tailLO=E^(-I \[Phi]) M x^3 (1/15 Sqrt[(2 \[Pi])/35] (-1+\[Eta]1 \[Eta]2) Sqrt[1-4 \[Nu]] \[Nu] (-7-5 I \[Pi]-10 Log[2])+Sqrt[(2 \[Pi])/35] (-1+\[Eta]1 \[Eta]2) Sqrt[1-4 \[Nu]] \[Nu] Log[x/x0]);
h31memLO=1/45 E^(-I \[Phi]) M Sqrt[\[Pi]/70] x^3 (-1+\[Eta]1 \[Eta]2) \[Nu] (\[Eta]1 \[Eta]2 (7-124 \[Nu]) Sqrt[1-4 \[Nu]]+62 \[Eta]1^2 (-1+Sqrt[1-4 \[Nu]]) \[Nu]+62 \[Eta]2^2 (1+Sqrt[1-4 \[Nu]]) \[Nu]);

h31=h31inst+clnv^3 (h31tailLO+h31memLO);


(* ::Text:: *)
(*Eq. (B7)-Eqs.(B8)*)
(**)
(*h32inst contains instantaneous contributions of the mode (3,3) up to the NNLO *)


h32inst= -(4/135) E^(-2 I \[Phi]) M Sqrt[\[Pi]/7] x^2 \[Nu](-90 (1-\[Eta]1 \[Eta]2)^(4/3) (1-3 \[Nu])+x clnv^2 (193-725 \[Nu]+365 \[Nu]^2+60 \[Eta]2^2 (-1+Sqrt[1-4 \[Nu]]) (-1+3 \[Nu])-2 \[Eta]1 \[Eta]2 (193-725 \[Nu]+365 \[Nu]^2)+\[Eta]1^2 (-60 (1+Sqrt[1-4 \[Nu]]) (-1+3 \[Nu])+73 \[Eta]2^2 (1-5 \[Nu]+5 \[Nu]^2))));


(* ::Subsection::Closed:: *)
(*l=4*)


(* ::Text:: *)
(*Eqs. (B9)-(B10)-(B11)-(B12)*)


h44inst=64/9 E^(-4 I \[Phi]) M Sqrt[\[Pi]/7] x^2 (1-\[Eta]1 \[Eta]2)^(4/3) \[Nu] (-1+3 \[Nu]);


h43inst=9/5 I E^(-3 I \[Phi]) M Sqrt[(2 \[Pi])/7] x^(5/2) (1-\[Eta]1 \[Eta]2)^(5/3) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]);


h42inst=-(8/63) E^(-2 I \[Phi]) M Sqrt[\[Pi]] x^2 (1-\[Eta]1 \[Eta]2)^(4/3) \[Nu] (-1+3 \[Nu]);


h41inst=-(1/105) I E^(-I \[Phi]) M Sqrt[2 \[Pi]] x^(5/2) (1-\[Eta]1 \[Eta]2)^(5/3) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]);


(* ::Subsection::Closed:: *)
(*l=5*)


(* ::Text:: *)
(*Eqs. (B13)-(B14)-(B15)-(B16)-(B17)*)


h55inst=-(125/12) I E^(-5 I \[Phi]) M Sqrt[(5 \[Pi])/66] x^(5/2) (1-\[Eta]1 \[Eta]2)^(5/3) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]);


h54inst=-(256/45) E^(-4 I \[Phi]) M Sqrt[\[Pi]/33] x^3 (-1+\[Eta]1 \[Eta]2)^2 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);


h53inst=9/20 I E^(-3 I \[Phi]) M Sqrt[(3 \[Pi])/22] x^(5/2) (1-\[Eta]1 \[Eta]2)^(5/3) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]);


h52inst=16/135 E^(-2 I \[Phi]) M Sqrt[\[Pi]/11] x^3 (-1+\[Eta]1 \[Eta]2)^2 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);


h51inst=-(1/180) I E^(-I \[Phi]) M Sqrt[\[Pi]/77] x^(5/2) (1-\[Eta]1 \[Eta]2)^(5/3) Sqrt[1-4 \[Nu]] \[Nu] (-1+2 \[Nu]);


(* ::Subsection::Closed:: *)
(*l=6*)


(* ::Text:: *)
(*Eqs. (B18)-(B19)-(B20)*)


h66inst=432/5 E^(-6 I \[Phi]) M Sqrt[\[Pi]/715] x^3 (-1+\[Eta]1 \[Eta]2)^2 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);


h64inst=-(1024/495) E^(-4 I \[Phi]) M Sqrt[(2 \[Pi])/195] x^3 (-1+\[Eta]1 \[Eta]2)^2 \[Nu] (1-5 \[Nu]+5 \[Nu]^2);


h64inst=(16 E^(-2 I \[Phi]) M Sqrt[\[Pi]/13] x^3 (-1+\[Eta]1 \[Eta]2)^2 \[Nu] (1-5 \[Nu]+5 \[Nu]^2))/1485;


(* ::Section::Closed:: *)
(*Vector component of the energy flux*)


(* ::Text:: *)
(*Eq . (74)-Eq . (A1a)-Eq . (A1b)*)


(* ::Item:: *)
(*Fv is Vector flux*)


(* ::Item:: *)
(*fvNLOinst  is NLO  instantaneous coefficient *)


(* ::Item:: *)
(*fvNNLOinst is NNLO instantaneous coefficient *)


(* ::Item:: *)
(*fvLOtail is LO tail coefficient *)


fvNLOinst=1/(15 (1-\[Eta]1 \[Eta]2)^(2/3)) x (5 \[Eta]2^2 (-9+\[Eta]2^2 (-1+Sqrt[1-4 \[Nu]])+3 Sqrt[1-4 \[Nu]]-4 \[Nu])-5 \[Eta]1^4 (1+Sqrt[1-4 \[Nu]]+\[Eta]2^2 (-2+3 Sqrt[1-4 \[Nu]]+4 \[Nu]))+\[Eta]1 \[Eta]2 (126+40 \[Nu]+5 \[Eta]2^2 (11-8 Sqrt[1-4 \[Nu]]+8 \[Nu]))+\[Eta]1^3 \[Eta]2 (8 \[Eta]2^2 (2+5 \[Nu])+5 (11+8 Sqrt[1-4 \[Nu]]+8 \[Nu]))+\[Eta]1^2 (5 \[Eta]2^4 (2+3 Sqrt[1-4 \[Nu]]-4 \[Nu])-5 (9+3 Sqrt[1-4 \[Nu]]+4 \[Nu])-4 \[Eta]2^2 (43+20 \[Nu])));
fvNNLOinst=1/(420 (-1+\[Eta]1 \[Eta]2)^2) x^2 (7 \[Eta]2^2 (-3 (41+129 Sqrt[1-4 \[Nu]])+10 \[Eta]2^4 (-1+Sqrt[1-4 \[Nu]]+2 \[Nu])+10 \[Nu] (45-10 Sqrt[1-4 \[Nu]]+4 \[Nu])-10 \[Eta]2^2 (-7+7 Sqrt[1-4 \[Nu]]+8 \[Nu]+8 Sqrt[1-4 \[Nu]] \[Nu]))+\[Eta]1 \[Eta]2 (-1059-280 \[Nu] (39+2 \[Nu])+70 \[Eta]2^4 (-7+7 Sqrt[1-4 \[Nu]]+18 \[Nu]+16 Sqrt[1-4 \[Nu]] \[Nu])+7 \[Eta]2^2 (27 (14+51 Sqrt[1-4 \[Nu]])-40 \[Nu] (35-14 Sqrt[1-4 \[Nu]]+4 \[Nu])))+70 \[Eta]1^6 (-1-Sqrt[1-4 \[Nu]]+2 \[Nu]+2 \[Eta]2^2 (2+2 Sqrt[1-4 \[Nu]]-7 \[Nu]+4 Sqrt[1-4 \[Nu]] \[Nu])+\[Eta]2^4 (8-2 Sqrt[1-4 \[Nu]]+\[Nu] (-27+10 Sqrt[1-4 \[Nu]]+4 \[Nu])))-\[Eta]1^5 \[Eta]2 (70 (7+7 Sqrt[1-4 \[Nu]]-18 \[Nu]+16 Sqrt[1-4 \[Nu]] \[Nu])+\[Eta]2^4 (541+280 \[Nu] (3+2 \[Nu]))+7 \[Eta]2^2 (-92+503 Sqrt[1-4 \[Nu]]+40 \[Nu] (-7+14 Sqrt[1-4 \[Nu]]+4 \[Nu])))+\[Eta]1^2 (-861+2709 Sqrt[1-4 \[Nu]]+70 \[Nu] (45+10 Sqrt[1-4 \[Nu]]+4 \[Nu])-140 \[Eta]2^6 (-2+2 Sqrt[1-4 \[Nu]]+7 \[Nu]+4 Sqrt[1-4 \[Nu]] \[Nu])+4 \[Eta]2^2 (373+280 \[Nu] (35+2 \[Nu]))-7 \[Eta]2^4 (7 (71+209 Sqrt[1-4 \[Nu]])-40 \[Nu] (23-23 Sqrt[1-4 \[Nu]]+6 \[Nu])))+\[Eta]1^4 (70 (7+7 Sqrt[1-4 \[Nu]]-8 \[Nu]+8 Sqrt[1-4 \[Nu]] \[Nu])-70 \[Eta]2^6 (-2 (4+Sqrt[1-4 \[Nu]])+(27+10 Sqrt[1-4 \[Nu]]-4 \[Nu]) \[Nu])+7 \[Eta]2^2 (7 (-71+209 Sqrt[1-4 \[Nu]])+40 \[Nu] (23+23 Sqrt[1-4 \[Nu]]+6 \[Nu]))+4 \[Eta]2^4 (-201+70 \[Nu] (59+8 \[Nu])))+\[Eta]1^3 \[Eta]2 (7 \[Eta]2^4 (92+503 Sqrt[1-4 \[Nu]]+40 (7+14 Sqrt[1-4 \[Nu]]-4 \[Nu]) \[Nu])-7 (27 (-14+51 Sqrt[1-4 \[Nu]])+40 \[Nu] (35+14 Sqrt[1-4 \[Nu]]+4 \[Nu]))-8 \[Eta]2^2 (-184+35 \[Nu] (155+12 \[Nu]))));
fvLOtail=2\[Pi] (1-\[Eta]1 \[Eta]2)^(2/3) (\[Eta]1-\[Eta]2)^2;

Fv= 2/3 x^4 \[Nu]^2 ((1-\[Eta]1 \[Eta]2)^(2/3) (\[Eta]1-\[Eta]2)^2+x fvNLOinst+x^(3/2) fvLOtail+x^2 fvNNLOinst);


(* ::Section::Closed:: *)
(*Tensor component of the energy flux*)


(* ::Text:: *)
(*Eq . (80)-Eq . (A2a)-Eq . (A2b)*)


(* ::Item:: *)
(*Ft is Vector flux*)


(* ::Item:: *)
(*ftNLOinst  is NLO instantaneous coefficient *)


(* ::Item:: *)
(*ftNNLOinst  is NNLO instantaneous coefficient *)


(* ::Item:: *)
(*ftLOtail is LO tail coefficient *)


ftNLOinst=-(1/336)  (1247-224 \[Eta]2^2 (-1+Sqrt[1-4 \[Nu]])+980 \[Nu]-2 \[Eta]1 \[Eta]2 (911+980 \[Nu])+\[Eta]1^2 (224 (1+Sqrt[1-4 \[Nu]])+\[Eta]2^2 (127+980 \[Nu])));
ftNNLOinst=-(1/(9072 (1-\[Eta]1 \[Eta]2)^(4/3))) (44711-1008 \[Eta]2^4 (-1+Sqrt[1-4 \[Nu]]+2 \[Nu])-18 \[Nu] (9271+1820 \[Nu])+9 \[Eta]2^2 (1053 (-1+Sqrt[1-4 \[Nu]])+28 (187+317 Sqrt[1-4 \[Nu]]) \[Nu])+\[Eta]1 \[Eta]2 (-192803+18 \[Nu] (41011+12860 \[Nu])-18 \[Eta]2^2 (213 (-1+Sqrt[1-4 \[Nu]])+28 (223+317 Sqrt[1-4 \[Nu]]) \[Nu]))+\[Eta]1^4 (1008 (1+Sqrt[1-4 \[Nu]]-2 \[Nu])+9 \[Eta]2^2 (403 (1+Sqrt[1-4 \[Nu]])+28 (259-317 Sqrt[1-4 \[Nu]]) \[Nu])-4 \[Eta]2^4 (9196+9 \[Nu] (-2879+3700 \[Nu])))+\[Eta]1^3 \[Eta]2 (3834 (1+Sqrt[1-4 \[Nu]])+504 (-223+317 Sqrt[1-4 \[Nu]]) \[Nu]+\[Eta]2^2 (-56021+18 \[Nu] (8937+24020 \[Nu])))+3 \[Eta]1^2 (-3159 (1+Sqrt[1-4 \[Nu]])+84 (187-317 Sqrt[1-4 \[Nu]]) \[Nu]+3 \[Eta]2^4 (403-403 Sqrt[1-4 \[Nu]]+7252 \[Nu]+8876 Sqrt[1-4 \[Nu]] \[Nu])+\[Eta]2^2 (80971-6 \[Nu] (46211+27660 \[Nu]))));
ftLOtail=4\[Pi] (1-\[Eta]1 \[Eta]2)^(4/3);

Ft= 32/5 x^5 \[Nu]^2 ((1-\[Eta]1 \[Eta]2)^(4/3)+x ftNLOinst+x^(3/2) ftLOtail+x^2 ftNNLOinst);

